FlexCloud: Direct, Modular Georeferencing and Drift-Correction of Point Cloud Maps

Current software stacks for real-world applications of autonomous driving leverage map information to ensure reliable localization, path planning, and motion prediction. An important field of research is the generation of point cloud maps, referring to the topic of simultaneous localization and mapping (SLAM). As most recent developments do not include global position data, the resulting point cloud maps suffer from internal distortion and missing georeferencing, preventing their use for map-based localization approaches. Therefore, we propose FlexCloud for an automatic georeferencing of point cloud maps created from SLAM. Our approach is designed to work modularly with different SLAM methods, utilizing only the generated local point cloud map and its odometry. Using the corresponding GNSS positions enables direct georeferencing without additional control points. By leveraging a 3D rubber-sheet transformation, we can correct distortions within the map caused by long-term drift while maintaining its structure. Our approach enables the creation of consistent, globally referenced point cloud maps from data collected by a mobile mapping system (MMS). The source code of our work is available at https://github.com/TUMFTM/FlexCloud.

==> fig/scripts/convert_cp.py <==
import sys


def convert_triag(path):
    # Read the data file and generate LaTeX code
    with open(path, 'r') as f:
        lines = f.readlines()

    # Open a new file to write the LaTeX code
    with open('output.tex', 'w') as out:
        for line in lines:
            x1, y1, z1, x2, y2, z2 = map(float, line.split())
            # Write LaTeX commands to draw each edge
            out.write(f"        \\addplot3[only marks, mark=asterisk, color=TUMAccentOrange] coordinates {{ ({x1}, {y1}, {z1}) }};\n")

    print("LaTeX code has been generated in output.tex")


# Main function - comment and uncomment functions you want to use
if __name__ == "__main__":
    # Check command-line arguments
    if len(sys.argv) != 2:
        print("Usage: convert_cp  <path>")
        sys.exit(1)

    # Get command-line arguments
    path = sys.argv[1]
    convert_triag(path)


==> fig/scripts/convert_triag.py <==
import sys


def convert_triag(path):
    # Read the data file and generate LaTeX code
    with open(path, 'r') as f:
        lines = f.readlines()

    # Open a new file to write the LaTeX code
    with open('output.tex', 'w') as out:
        for line in lines:
            x1, y1, z1, x2, y2, z2, x3, y3, z3, x4, y4, z4 = map(float, line.split())
            # Write LaTeX commands to draw each edge
            out.write(f"        \\addplot3[color=TUMAccentGreen, thin] coordinates {{ ({x1}, {y1}, {z1}) ({x2}, {y2}, {z2}) }};\n")
            out.write(f"        \\addplot3[color=TUMAccentGreen, thin] coordinates {{ ({x2}, {y2}, {z2}) ({x3}, {y3}, {z3}) }};\n")
            out.write(f"        \\addplot3[color=TUMAccentGreen, thin] coordinates {{ ({x3}, {y3}, {z3}) ({x4}, {y4}, {z4}) }};\n")
            out.write(f"        \\addplot3[color=TUMAccentGreen, thin] coordinates {{ ({x4}, {y4}, {z4}) ({x1}, {y1}, {z1}) }};\n")

    print("LaTeX code has been generated in output.tex")


# Main function - comment and uncomment functions you want to use
if __name__ == "__main__":
    # Check command-line arguments
    if len(sys.argv) != 2:
        print("Usage: convert_triag  <path>")
        sys.exit(1)

    # Get command-line arguments
    path = sys.argv[1]
    convert_triag(path)

